Generalized Plasma Dispersion Function: One-Solve-All Treatment, Visualizations, and Application to Landau Damping

A unified, fast, and effective approach is developed for numerical calculation of the well-known plasma dispersion function with extensions from Maxwellian distribution to almost arbitrary distribution functions, such as the $\delta$, flat top, triangular, $\kappa$ or Lorentzian, slowing down, and incomplete Maxwellian distributions. The singularity and analytic continuation problems are also solved generally. Given that the usual conclusion $\gamma\propto\partial f_0/\partial v$ is only a rough approximation when discussing the distribution function effects on Landau damping, this approach provides a useful tool for rigorous calculations of the linear wave and instability properties of plasma for general distribution functions. The results are also verified via a linear initial value simulation approach. Intuitive visualizations of the generalized plasma dispersion function are also provided.

==> gpdf_code/faddeeva.m <==
function w = faddeeva(z,N)
% FADDEEVA   Faddeeva function
%   W = FADDEEVA(Z) is the Faddeeva function, aka the plasma dispersion
%   function, for each element of Z. The Faddeeva function is defined as:
%
%     w(z) = exp(-z^2) * erfc(-j*z)
%
%   where erfc(x) is the complex complementary error function.
%
%   W = FADDEEVA(Z,N) can be used to explicitly specify the number of terms
%   to truncate the expansion (see (13) in [1]). N = 16 is used as default.
%
%   Example:
%       x = linspace(-10,10,1001); [X,Y] = meshgrid(x,x); 
%       W = faddeeva(complex(X,Y)); 
%       figure; 
%       subplot(121); imagesc(x,x,real(W)); axis xy square; caxis([-1 1]); 
%       title('re(faddeeva(z))'); xlabel('re(z)'); ylabel('im(z)'); 
%       subplot(122); imagesc(x,x,imag(W)); axis xy square; caxis([-1 1]);
%       title('im(faddeeva(z))'); xlabel('re(z)'); ylabel('im(z)'); 
%
%   Reference:
%   [1] J.A.C. Weideman, "Computation of the Complex Error Function," SIAM
%       J. Numerical Analysis, pp. 1497-1518, No. 5, Vol. 31, Oct., 1994 
%       Available Online: http://www.jstor.org/stable/2158232

if nargin<2, N = []; end
if isempty(N), N = 32; end

w = zeros(size(z)); % initialize output

%%%%%
% for purely imaginary-valued inputs, use erf as is if z is real
idx = real(z)==0; %
w(idx) = exp(-z(idx).^2).*erfc(imag(z(idx)));

if all(idx), return; end
idx = ~idx;

%%%%%
% for complex-valued inputs

% make sure all points are in the upper half-plane (positive imag. values)
idx1 = idx & imag(z)<0;
z(idx1) = conj(z(idx1));

M = 2*N;
M2 = 2*M;
k = (-M+1:1:M-1)'; % M2 = no. of sampling points.
L = sqrt(N/sqrt(2)); % Optimal choice of L.

theta = k*pi/M;
t = L*tan(theta/2); % Variables theta and t.
f = exp(-t.^2).*(L^2+t.^2);
f = [0; f]; % Function to be transformed.
a = real(fft(fftshift(f)))/M2; % Coefficients of transform.
a = flipud(a(2:N+1)); % Reorder coefficients.

Z = (L+1i*z(idx))./(L-1i*z(idx));
p = polyval(a,Z); % Polynomial evaluation.
w(idx) = 2*p./(L-1i*z(idx)).^2 + (1/sqrt(pi))./(L-1i*z(idx)); % Evaluate w(z).

% convert the upper half-plane results to the lower half-plane if necesary
w(idx1) = conj(2*exp(-z(idx1).^2) - w(idx1));


==> gpdf_code/rootfinding.m <==
% Hua-sheng XIE, huashengxie@gmail.com, IFTS-ZJU, 2013-05-28
% root finding for Langmuir wave, using zetaph.m

close all; clear; clc;
zetap=@(x)zetaph(x);
f=@(x,k)k*k-zetap(x)/2;
% f=@(x,k)k*k-zetap(x);
w=[];
% k=[0.02:0.02:0.2,0.2:0.1:1.0,1.5:0.5:10];
k=[0.1:0.1:1.0,1.5:0.5:5];
xg=1.5e-0-1i*1e-3;
for kk=k
    options=optimset('Display','off');
    wg=xg/(sqrt(2)*kk);
    x=fsolve(f,wg,options,kk)*sqrt(2)*kk;
%     wg=xg/kk;
%     x=fsolve(f,wg,options,kk)*kk;
    w=[w,x];
    xg=x;
end
[k,ind]=sort(k);
w=w(ind);
wre=real(w); wie=imag(w);
wrt=1.0+1.5.*k.*k;
wit=-sqrt(pi/8).*exp(-1.0./(2.0.*k.^2)-1.5)./(k.^3);

h=figure('unit','normalized','Position',[0.01 0.57 0.65 0.35]);
set(gcf,'DefaultAxesFontSize',15);

subplot(121);
% loglog(k,wre,'r',k,wrt,'b--','LineWidth',2);
% loglog(k,abs(wre),'r','LineWidth',2); hold on;
semilogx(k,abs(wre),'r+','LineWidth',2); hold on;
xlabel('k\lambda_D');ylabel('\omega/\omega_p');
xlim([min(k),max(k)]); 
ylim([0.0,1e1]);
title('(a) real frequency v.s. k');

subplot(122);
% loglog(k,-wie,'+r--',k,-wit,'b--','LineWidth',2);
% semilogx(k,wie,'r',k,wit,'b--','LineWidth',2);
semilogx(k,-wie,'r+','LineWidth',2); hold on;
xlabel('k\lambda_D');
ylabel('-\gamma/\omega_p');
xlim([min(k),max(k)]);
% ylim([-10.0,2]);
title('(b) damping rate v.s. k');






==> gpdf_code/test_1d.m <==
% Hua-sheng XIE, huashengxie@gmail.com, IFTS-ZJU, 2013-05-28
% test zetaph.m 1d, using zetaph.m

close all; clear; clc;

z0=-10:0.1:10;
z=z0-0.00i;
% z0=(-1:0.01:1);
% z=z0.*1i-1.00;

% faddeeva.m in real line is calculate using erfc()
Z1=faddeeva(z)*1i*sqrt(pi); 
Zp1=-2*(1+z.*Z1);
[Zp2,Z2]=zetaph(z);

h=figure('unit','normalized','Position',[0.01 0.47 0.6 0.45]);
set(gcf,'DefaultAxesFontSize',15);


subplot(121);
plot(z0,real(Z1),'g--',z0,real(Z2),'r.',z0,real(Zp1),...
    'm--',z0,real(Zp2),'b.','Linewidth',2);
xlabel('Re(z)'); legend('exact Re(Z)','GPDF Re(Z)',...
    'exact Re(Z'')','GPDF Re(Z'')');
legend('boxoff'); ylim([-2.0,2]);
title(['(a) Re(Z) and Re(Z''), Im(z)=',num2str(imag(z(1)))]);

subplot(122);
plot(z0,imag(Z1),'g--',z0,imag(Z2),'r.',z0,imag(Zp1),...
    'm--',z0,imag(Zp2),'b.','Linewidth',2);
xlabel('Re(z)');legend('exact Im(Z)','GPDF Im(Z)',...
    'exact Im(Z'')','GPDF Im(Z'')');
legend('boxoff'); ylim([-1.6,2.5]);
title(['(b) Im(Z) and Im(Z''), Im(z)=',num2str(imag(z(1)))]);



==> gpdf_code/test_2d.m <==
% Hua-sheng XIE, huashengxie@gmail.com, IFTS-ZJU, 2013-05-28
% test zetaph.m 2d, using zetaph.m

close all; clear; clc;
a=2;
[xx,yy]=meshgrid(-a:0.05*a:a,-a:0.05*a:a);
z=xx+1i*yy;
[Zp2,Z2]=zetaph(z);

h=figure('unit','normalized','Position',[0.01 0.37 0.6 0.55]);
set(gcf,'DefaultAxesFontSize',15);

subplot(221);surf(xx,yy,real(Zp2)); xlabel('x'); ylabel('y'); 
title('(a) Re(Z''), surface plot'); axis tight;
subplot(222);surf(xx,yy,imag(Zp2)); xlabel('x'); ylabel('y'); 
title('(b) Im(Z''), surface plot'); axis tight;

a=6; 
x=-a:0.01*a:a;y=-a:0.01*a:a;
[xx,yy]=meshgrid(x,y);
z=xx+1i*yy;
[Zp2,Z2]=zetaph(z);

subplot(223);
imagesc(x,y,real(Z2));axis xy square; caxis([-1 1]); colorbar;
xlabel('x'); ylabel('y'); title('(c) Re(Z), scales image contour plot');
% subplot(223);pcolor(xx,yy,real(Z2)); shading interp;
subplot(224);
contourf(xx,yy,imag(Z2));axis xy square; colorbar;
xlabel('x'); ylabel('y'); title('(d) Im(Z), filled contour plot');
% subplot(224);pcolor(xx,yy,imag(Z2)); shading interp;




==> gpdf_code/vp_landau_sim.m <==
% Hua-sheng XIE, huashengxie@gmail.com, IFTS-ZJU, 2012-11-16 15:50
% half spectral method ([Xie2012] arXiv:1211.5984) for Landau damping 
% simulation
% ion immobile, e=1, m=1, ...
% d(df(v,t))/dt=-ikv*(df)+(dE)*d(f0)/dv
% ik(dE(t))=-\int{df}dv
% 2012-11-27: exp(-v^2) to exp(-v^2/2), Landau damping match theory now!
% 2013-02-22: 1/t damping Case-Van Kampen mode ([Xie2013a] arXiv:1304.5883)
% 2013-05-28: used for benchmark GPDF (Generalized Plasma Dispersion
%             Function), [Xie2013b] arXiv:1305.6476
close all; clear; clc;

% Landau damping data
data = [0.1   1.0152   -4.75613E-15
0.2   1.06398   -5.51074E-05
0.3   1.15985   -0.0126204
0.4   1.28506   -0.066128
0.5   1.41566   -0.153359
0.6   1.54571   -0.26411
0.7   1.67387   -0.392401
0.8   1.7999   -0.534552
0.9   1.92387   -0.688109
1.0   2.0459   -0.85133
1.5   2.63233   -1.77571
2   3.18914   -2.8272];
id=2;
k=data(id,1); wr=data(id,2); wi=data(id,3);
k=0.15;

nv=256*8; dt=0.01; nt=2000;
vmax=20; vmin=-vmax;
dv=(vmax-vmin)/nv; TR=2*pi/(k*dv);
vv=vmin:dv:vmax;

% % initial
% df=0.*vv+0.1.*exp(-(vv-1.0).^2); % for some distributions, sensitive here
df=0.*vv+0.1.*exp(-(vv-0.0).^2);
dE=0.01;
% % dE=(1i/k)*sum(df)*dv;

Fn=2; % choose initial distribution function

if(Fn==1)
    % Maxwellian
    vd=0.0;
    f0=exp(-(vv-vd).^2./2)/(sqrt(2*pi)); % f0=exp(-vv.^2), Maxwellian
    df0dv=-(vv-vd).*exp(-(vv-vd).^2./2)/(sqrt(2*pi));
%     % incomplete Maxwellian
%     nu=-0.1*sqrt(2);
%     if(nu>-vmax && nu<vmax)
%         ind=find(vv<=nu);
%         df0dv(ind)=0;
%     %     df0dv(ind(end))=(f0(ind(end)))/dv;
%     end
elseif(Fn==2)
    % Kappa    
    kappa=1;
    T=1; vt=sqrt(2*T);
    if(kappa==1)
        wr=1; wi=-k*vt;
    end
    Akappa=(gamma(kappa)/gamma(kappa-0.5)/(sqrt(pi*kappa)*vt));
    % f0=Akappa.*(1+vv.^2/(kappa*vt^2)).^(-kappa); % Kappa
    df0dv=-Akappa.*(2.*vv)./(vt.^2.*(vv.^2./(kappa.*vt.^2)+1).^(kappa+1));
elseif(Fn==3)
    % Triang Fp='((v>-1)&(v<=0))-((v>0)&(v<=1))';
    df0dv=((vv>-1)&(vv<0))-((vv>0)&(vv<1));
else
    % Slowing down
    vt=sqrt(2);
    df0dv=(((vv>=0)&(vv<=4)).*(-3.*vv.^2)./(vv.^3+vt^3).^2+...
        ((vv<0)&(vv>-4)).*(3.*vv.^2)./((-vv).^3+...
        vt^3).^2)*3*sqrt(3)*vt^2/(4*pi);
end

dEt=zeros(1,nt+1);
dEt(1)=dE;
tt=linspace(0,nt*dt,nt+1);
 
h=figure('unit','normalized','Position',[0.01 0.57 0.6 0.35]);
set(gcf,'DefaultAxesFontSize',15);

% plot(vv,df0dv,'r--');

for it=1:nt
    % RK-4, 1st step
    pdf1=-1i*k.*vv.*df+dE.*df0dv;
    % RK-4, 2nd step
    dftmp=df+0.5.*dt.*pdf1;
    dEtmp=(1i/k)*sum(dftmp)*dv;
    pdf2=-1i*k.*vv.*dftmp+dEtmp.*df0dv;
    % RK-4, 3rd step
    dftmp=df+0.5.*dt.*pdf2;
    dEtmp=(1i/k)*sum(dftmp)*dv;
    pdf3=-1i*k.*vv.*dftmp+dEtmp.*df0dv;
    % RK-4, 4th step
    dftmp=df+dt.*pdf3;
    dEtmp=(1i/k)*sum(dftmp)*dv;
    pdf4=-1i*k.*vv.*dftmp+dEtmp.*df0dv;
    % RK-4, push
    df=df+dt./6.0.*(pdf1+2.0.*pdf2+2.0.*pdf3+pdf4);
    dE=(1i/k)*sum(df)*dv;
    
    dEt(it+1)=dE;
    
    % plot
    if(mod(it-1,nt/20)==0 || it==nt)
        subplot(121);
        plot(tt(2:it),real(dEt(2:it)),tt(2:it),...
            imag(dEt(2:it)),'-.','LineWidth',2);
        title(['(a) k=',num2str(k),', dv=',num2str(dv),...
            ', dt=',num2str(dt)]); grid on;
        legend('Re[\delta E]','Im[\delta E]',2); legend('boxoff');
        xlabel('t'); ylabel('\delta E'); xlim([0,tt(end)]);
        ttmp=tt(1:it);lndE=log(real((dEt(1:it))));
        lndEe=log(abs(real(dEt(2).*exp((-1i*wr+wi).*ttmp))))-15;
        if(dt*it<=100)
            subplot(122);title(['(b) \omega_{theory}=',num2str(wr+1i*wi)]);
            plot(tt(1:it),lndEe,'r:','LineWidth',2);
        end
        subplot(122);plot(tt(1:it),real(lndE),'LineWidth',2);hold on;
        xlabel('t');ylabel('ln|\delta E|'); xlim([0,tt(end)]);
        legend('simulation','theory',3);legend('boxoff');
       
        pause(0.01);
    end
end

% Find the corresponding indexes of the extreme max values 
it0=floor(nt*1/20); it1=floor(nt*4/5);
yy=lndE(it0:it1);
extrMaxIndex = find(diff(sign(diff(yy)))==-2)+1;
subplot(122);hold on;
t1=tt(it0+extrMaxIndex(1));t2=tt(it0+extrMaxIndex(end));
y1=yy(extrMaxIndex(1));y2=yy(extrMaxIndex(end));
plot([t1,t2],[y1,y2],'r*--','LineWidth',2);
omega=pi/((t2-t1)/(length(extrMaxIndex)-1));
gammas=(real(y2)-real(y1))/(t2-t1);
title(['(b) \omega^S=',num2str(omega),', \gamma^S=',num2str(gammas)]);

% str=['vmax=',num2str(vmax),',nv=',num2str(nv),...
%     ',dt=',num2str(dt),',k=',num2str(k)];
% print('-dpng',[str,'.png']);
% print('-dpsc',[str,'.eps']);


==> gpdf_code/zetaph.m <==
function [Zp,Z]=zetaph(z,Fn,F,N)
% Hua-sheng XIE, huashengxie@gmail.com, IFTS-ZJU, 2013-05-26 23:37
% Calculate GPDF, Generalized Plasma Dispersion Function, see [Xie2013]
% 
% Modify the parameters in the code for your own usage
% 
% Ref: [1] H. S. Xie, Generalized Plasma Dispersion Function:
% One-Solve-All Treatment, Visualizations and Application to
% Landau Damping, PoP, 2013. (Or http://arxiv.org/abs/1305.6476)
% 
% Examples:
%  1. z=-1:0.01:1; [Zp,Z]=zetaph(z); plot(z,real(Zp),z,imag(Zp));
%  2. z=-1:0.01:1; F = '1./(1+v.^2)/pi'; [Zp,Z]=zetaph(z,0,F);
%     plot(z,real(Z),z,imag(Z));
%  3. [x,y]=meshgrid(-1:0.1:1,-1:0.1:1); z=x+1i*y; [Zp,Z]=zetaph(z,1); 
%     subplot(121);surf(x,y,real(Zp)); subplot(122);surf(x,y,imag(Zp));
    if nargin<4, N = 128/4; end

    % Default for usual Plasma Dispersion Function
    if (nargin<2)
       Fn=0;
    end
    if (nargin<3)
       F = 'exp(-v.^2)/sqrt(pi)';
    end
    
    if(Fn==5)
       N=256*32;
    end

    if(Fn==1) % F=delta(v-vd) 
       zd=0;
       [Zp,Z]=zdelta(z,zd);
    elseif(Fn==2) % flat top F=(H(v-va)-H(v-vb))/(vb-va)
       F='heaviside(v-0.5)-heaviside(v+0.5)';
       del=0;
       Z=calZ(z,F,N,del);
       za=-0.5; zb=0.5;
%        Z=(log(z-zb)-log(z-za))./(zb-za);
       Zp=(1./(z-zb)-1./(z-za))./(zb-za);
    elseif(Fn==3) % triangular distribution
%        F=['(heaviside(v+1)-heaviside(v)).*(v+1)-',...
%               '(heaviside(v)-heaviside(v-1)).*(v-1)'];
%        [Fp,F]=calFp(F);
       F='((v>-1)&(v<=0)).*(v+1)-((v>0)&(v<=1)).*(v-1)';
       Fp='((v>-1)&(v<=0))-((v>0)&(v<=1))';
       del=0;
       Z=calZ(z,F,N,del);
       Zp=calZ(z,Fp,N,del);
    elseif(Fn==4) % gamma distribution
       gn=2; vt=1;
       F=['(gamma(',num2str(gn),')/gamma(',num2str(gn),...
           '-0.5)/(sqrt(pi*',num2str(gn),')*',num2str(vt),...
           ')).*(1+v.^2/(',num2str(gn),'*',num2str(vt),...
           '^2)).^(-',num2str(gn),')'];
       [Fp,F]=calFp(F);
       Z=calZ(z,F,N);
       Zp=calZ(z,Fp,N);
    elseif(Fn==5) % incomplete Maxwellian distribution
       nu=-0.1;
       F=['heaviside(v+',num2str(nu),').*exp(-v.^2)/sqrt(pi)'];
       [Fp,F]=calFp(F);
       Z=calZ(z,F,N);
       Zp=calZ(z,Fp,N);
       Zp=Zp-exp(-nu.^2)/sqrt(pi)./(z-nu); % with correction
    elseif(Fn==6) % slowing down
       % using heaviside() instead of abs() to support complex v in F(v) 
       vt=1.0; vc=4;
%        F=['(heaviside(v).*heaviside(',num2str(vc),'-v)./(v.^3+',...
%           num2str(vt),'^3)+(1-heaviside(v)).*heaviside(',...
%           num2str(vc),'+v)./((-v).^3+',num2str(vt),'^3))*3*sqrt(3)*',...
%           num2str(vt),'^2/(4*pi)'];
%        [Fp,F]=calFp(F);
       F=['(((v>=0)&(v<=',num2str(vc),'))./(v.^3+',...
          num2str(vt),'^3)+((v<0)&(v>=-',...
          num2str(vc),'))./((-v).^3+',num2str(vt),'^3))*3*sqrt(3)*',...
          num2str(vt),'^2/(4*pi)'];
       Fp=['(((v>=0)&(v<=',num2str(vc),')).*(-3.*v.^2)./(v.^3+',...
          num2str(vt),'^3).^2+((v<0)&(v>-',...
          num2str(vc),')).*(3.*v.^2)./((-v).^3+',num2str(vt),...
          '^3).^2)*3*sqrt(3)*',num2str(vt),'^2/(4*pi)'];
       Z=calZ(z,F,N);
       Zp=calZ(z,Fp,N);
       Zp=Zp+3*sqrt(3)*vt^2/(4*pi)/(vc^3+vt^3).*(1./(z-vc)-...
           1./(z+vc)); % with correction
    elseif(Fn==0) % for arbitrary analytical input function F
       [Fp,F]=calFp(F);
       Z=calZ(z,F,N);
       Zp=calZ(z,Fp,N);
    else % default Maxwellian
       F = 'exp(-v.^2)/sqrt(pi)';
       [Fp,F]=calFp(F);
       Z=calZ(z,F,N);
       Zp=calZ(z,Fp,N);
    end

end

function [Fp,F]=calFp(F) 
% input as F = '1./(1+v.^2)', calculate the derivative
    syms v;
    Fp=char(diff(eval(F),'v'));
    Fp=strrep(Fp,'*','.*');
    Fp=strrep(Fp,'/','./');
    Fp=strrep(Fp,'^','.^');
end

function [Zp,Z]=zdelta(z,zd) 
% for delta distribution function
    if nargin<2, zd = 0; end
    Z=-1./(z-zd);
    Zp=1./(z-zd).^2;
end

function Z=calZ(z,F,N,del)
   if nargin<4, del = 1; end
   Z=hilb(z,F,N,del);
   ind1=find(isnan(Z));
   z1=z(ind1)+1e-10;         % avoid NaN of higher order singular point 
   Z(ind1)=hilb(z1,F,N,del);% e.g., z=ia for Lorentzian F = '1./(a^2+v.^2)'
end

function Z=hilb(z,F,N,del,L)
% note: 1. in fact, a_n need calcualte only once for a fixed F, so you can
%   rewrite the code to speed up.
%       2. f(z) in analytic continuation can also be replaced by 
%   sum{a_n*rho_n}
%       3. usually, del=1, but for flat-top and triangular distributions,
%   it seems we should set del=0 for correct analytic continuation

    if nargin<5, L = sqrt(N/sqrt(2)); end  % optimal choice of L
%     L=10;
    if nargin<4, del = 1; end
    
    % 1. Define initial parameters
    Z = zeros(size(z)); % initialize output

    % 2. Calculate
    idx=find(imag(z) == 0);
    idx1=find(imag(z) ~= 0);
    % 2.1 real line
    for id=idx
        n  = [-N:N-1]';                   % Compute the collocation points
        v  = L*tan(pi*(n+1/2)/(2*N));
        FF = eval(F);             % sample the function
        FF(isnan(FF))=0;
        Fz = eval(['@(v)',F]);    % define F(z), for analytic continuation
        
        % Weideman95 method to calculate the real line Hilbert transform
        a  = fft(fftshift(FF.*(L-1i*v)));     % These three lines compute
        a  = exp(-1i*n*pi/(2*N)).*fftshift(a);   % expansion coefficients
        a  = flipud(1i*(sign(n+1/2).*a))/(2*N);
        t  = (L+1i*z(id))./(L-1i*z(id)); % The evaluation of the transform
        h  = polyval(a,t)./(t.^N.*(L-1i*z(id)));   % reduces to polynomial
                                            % evaluation in the variable t
        Z(id) = h + 1i.*Fz(z(id));
    end
    % 2.2. upper and lower half plane
    for id=idx1
        M = 2*N;  M2 = 2*M;
        k = [-M+1:1:M-1]';% M2 = no. of sampling points
        theta = k*pi/M; v = L*tan(theta/2);     % define theta & v
        FF = eval(F);             % sample the function
        FF(isnan(FF))=0;
        Fz = eval(['@(v)',F]);    % define F(z), for analytic continuation
        
        % Weideman94 method to calculate upper half plane Hilbert transform
        W = (L^2+v.^2);                         % default weight function
        FF = FF.*W; FF = [0; FF];             % function to be transformed
        a = (fft(fftshift(FF)))/M2;           % coefficients of transform
        a0 = a(1); a = flipud(a(2:N+1));            % reorder coefficients
        z1 = (imag(z(id))>0).*z(id)+(imag(z(id))<0).*conj(z(id));
        t = (L+1i*z1)./(L-1i*z1); p = polyval(a,t); % polynomial evaluation
        h = 1i*(2*p./(L-1i*z1).^2+(a0/L)./(L-1i*z1));  % Evaluate h(f(v))
        % convert upper half-plane results to lower half-plane if necesary
%         Z(id) = h.*(imag(z(id))>0)+conj(h-2i.*Fz(z1)).*(imag(z(id))<0);
        Z(id) = h.*(imag(z(id))>0)+(conj(h)+...
            del*2i.*Fz(z(id))).*(imag(z(id))<0);
    end
    Z=Z.*pi;
end

